DILIE: Deep Internal Learning for Image Enhancement

We consider the generic deep image enhancement problem where an input image is transformed into a perceptually better-looking image. Recent methods for image enhancement consider the problem by performing style transfer and image restoration. The methods mostly fall into two categories: training data-based and training data-independent (deep internal learning methods). We perform image enhancement in the deep internal learning framework. Our Deep Internal Learning for Image Enhancement framework enhances content features and style features and uses contextual content loss for preserving image context in the enhanced image. We show results on both hazy and noisy image enhancement. To validate the results, we use structure similarity and perceptual error, which is efficient in measuring the unrealistic deformation present in the images. We show that the proposed framework outperforms the relevant state-of-the-art works for image enhancement.

==> images/cropped_files/02_content_12_style/02_content_12_style_crop.sh <==
while IFS= read -r var
do
convert $var -crop 100x50+50+50 "crop_1_"$var
convert $var -crop 100x50+350+150 "crop_2_"$var
convert $var -fill none -stroke blue -strokewidth 7 -draw "rectangle  50,50 150,100" "box_1_"$var
convert "box_1_"$var -fill none -stroke red -strokewidth 7 -draw "rectangle  350,150 450,200" "box_2_"$var
rm "box_1_"$var
done < files


==> images/cropped_files/02_content_12_style/texCode_crop.py <==
filepath = 'files'  
with open(filepath) as fp:  
    line = fp.readline()
    print("\\begin{figure*}")
    while line:
        # print("Line {}: {}".format(cnt, line.strip()))
        line_split = line.split()
        print("\\begin{subfigure}[b]{0.16\\linewidth}\\captionsetup{justification=centering}\\begin{center}")
        print("\\includegraphics[width=\\linewidth]{images/cropped_files/02_content_12_style/"+line_split[0]+"} \\\\")
        print("\\includegraphics[width=0.46\\linewidth, cfbox=red 0.5pt 0.5pt]{images/cropped_files/02_content_12_style/"+line_split[1]+"}")
        print("\\includegraphics[width=0.46\\linewidth, cfbox=blue 0.5pt 0.5pt]{images/cropped_files/02_content_12_style/"+line_split[2]+"}")
        print("\\end{center} \\caption{caption image} \\end{subfigure}")
        line = fp.readline()
    print("\\end{figure*}")



==> images/cropped_files/08_content_07_style/08_content_07_style_crop.sh <==
while IFS= read -r var
do
convert $var -crop 100x50+50+50 "crop_1_"$var
convert $var -crop 100x50+350+150 "crop_2_"$var
convert $var -fill none -stroke blue -strokewidth 7 -draw "rectangle  50,50 150,100" "box_1_"$var
convert "box_1_"$var -fill none -stroke red -strokewidth 7 -draw "rectangle  350,150 450,200" "box_2_"$var
rm "box_1_"$var
done < files


==> images/cropped_files/08_content_07_style/texCode_crop.py <==
filepath = 'files'  
with open(filepath) as fp:  
    line = fp.readline()
    print("\\begin{figure*}")
    while line:
        # print("Line {}: {}".format(cnt, line.strip()))
        line_split = line.split()
        print("\\begin{subfigure}[b]{0.16\\linewidth}\\captionsetup{justification=centering}\\begin{center}")
        print("\\includegraphics[width=\\linewidth]{images/cropped_files/08_content_07_style/"+line_split[0]+"} \\\\")
        print("\\includegraphics[width=0.46\\linewidth, cfbox=red 0.5pt 0.5pt]{images/cropped_files/08_content_07_style/"+line_split[1]+"}")
        print("\\includegraphics[width=0.46\\linewidth, cfbox=blue 0.5pt 0.5pt]{images/cropped_files/08_content_07_style/"+line_split[2]+"}")
        print("\\end{center} \\caption{caption image} \\end{subfigure}")
        line = fp.readline()
    print("\\end{figure*}")



==> images/style_out/9_indoor_hazy_crop/09_indoor_hazy_tar26_style.sh <==
while IFS= read -r var
do
convert $var -crop 60x30+210+230 "crop_1_"$var
convert $var -crop 60x30+90+190 "crop_2_"$var
convert $var -fill none -stroke blue -strokewidth 4 -draw "rectangle  210,230 270,260" "box_1_"$var
convert "box_1_"$var -fill none -stroke red -strokewidth 4 -draw "rectangle  90,190 150,220" "box_2_"$var
rm "box_1_"$var
done < files


==> images/style_out/9_indoor_hazy_crop/texCode_crop.py <==
filepath = 'files2'  
with open(filepath) as fp:  
    line = fp.readline()
    while line:
        # print("Line {}: {}".format(cnt, line.strip()))
        line_split = line.split()
        print("\\begin{subfigure}[b]{0.16\\linewidth}\\captionsetup{justification=centering}\\begin{center}")
        print("\\includegraphics[width=\\linewidth]{images/ablation/"+line_split[0]+"} \\\\")
        print("\\includegraphics[width=0.46\\linewidth, cfbox=blue 0.5pt 0.5pt]{images/ablation/"+line_split[1]+"}")
        print("\\includegraphics[width=0.46\\linewidth, cfbox=red 0.5pt 0.5pt]{images/ablation/"+line_split[2]+"}")
        print("\\end{center} \\caption{caption image} \\end{subfigure}")
        line = fp.readline()




==> logo/crop32.py <==
import os

import numpy as np
import scipy
import scipy.misc
import tensorflow as tf
from PIL import Image
from keras.layers import GaussianNoise
from keras.preprocessing.image import array_to_img, img_to_array
from skimage.filters import gaussian

def load_Img_32_crop(img_path):  # code is with the help of the deep image prior code

    img_orig_pil = Image.open(img_path)

    new_size = (img_orig_pil.size[0] - img_orig_pil.size[0] % 32,  # check the remainder of the size and then deduct it
                img_orig_pil.size[1] - img_orig_pil.size[1] % 32)

    bbox = [
        (img_orig_pil.size[0] - new_size[0]) / 2,
        (img_orig_pil.size[1] - new_size[1]) / 2,
        (img_orig_pil.size[0] + new_size[0]) / 2,
        (img_orig_pil.size[1] + new_size[1]) / 2,
    ]

    img_out_pil = img_orig_pil.crop(bbox)
    img_out_np = np.array(img_out_pil).astype(np.float32)
    return img_out_pil , img_out_np



folder_path = 'img/'
files = os.listdir(folder_path)
files.sort()
for img in files:
    img_out_pil, img_out_np = load_Img_32_crop(folder_path+img)
    img_out_pil.save(folder_path+img)

